Pearl necklace knots with fewer vertices than an equivalent FCC lattice knot

The pearl necklace number, $N_P$, of a knot is the smallest number of unit spheres required to construct a knot if each sphere is tangent to two neighbors and no sphere overlaps with another. It has been speculated that the pearl necklace number is equal to the minimum number of lattice sites required to embed a knot on a face centered cubic (FCC) lattice $N_L$, implying that a trefoil knot cannot be constructed from fewer than 15 spheres. A large language model (LLM) was prompted to find configurations of knot for which $N_P<N_L$, and this manuscript describes its findings, attempts at validating them, and their implications. No 14-vertex example was found for the trefoil knot, but examples with $N_P=N_L-1$ were found for all knots from 5 to 7 crossings as well as $8_{19}$, and $10_{124}$. One example, $8_1$, could be constructed with $N_P=N_L-2$.

==> anc/pearlGPT.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Aug 11 07:47:07 2026

@author: aklot
"""

import argparse
import itertools
import math
import random
from pathlib import Path

import numpy as np
from scipy.optimize import least_squares


def load_points(path):
    """
    Load whitespace-separated x y z coordinates.
    Ignores blank lines and lines beginning with #.
    """
    pts = []

    with open(path, "r", encoding="utf-8") as f:
        for line in f:
            line = line.strip()

            if not line or line.startswith("#"):
                continue

            parts = line.replace(",", " ").split()

            if len(parts) < 3:
                continue

            pts.append([float(parts[0]), float(parts[1]), float(parts[2])])

    pts = np.asarray(pts, dtype=float)

    if pts.ndim != 2 or pts.shape[1] != 3:
        raise ValueError("Input must contain 3D coordinates.")

    if len(pts) < 4:
        raise ValueError("Need at least four vertices.")

    return pts


def cyclic_edge_lengths(P):
    return np.linalg.norm(np.roll(P, -1, axis=0) - P, axis=1)


def scale_to_edge_length_2(P):
    """
    Scale using the median cyclic edge length.
    Appropriate when input is an FCC polygon whose edges all have
    the same lattice length.
    """
    lengths = cyclic_edge_lengths(P)
    s = 2.0 / np.median(lengths)
    return P * s


def remove_vertices(P, removed):
    """
    Remove vertices by zero-based index while preserving cyclic order.
    """
    mask = np.ones(len(P), dtype=bool)
    mask[list(removed)] = False
    return P[mask]


def center_points(P):
    return P - np.mean(P, axis=0)


def nonneighbor_pairs(n):
    """
    Return all unordered pairs that are not cyclic neighbors.
    """
    pairs = []

    for i in range(n):
        for j in range(i + 1, n):
            if j == i + 1:
                continue
            if i == 0 and j == n - 1:
                continue
            pairs.append((i, j))

    return pairs


def min_nonneighbor_distance(P):
    n = len(P)
    best = float("inf")
    best_pair = None

    for i, j in nonneighbor_pairs(n):
        d = np.linalg.norm(P[i] - P[j])

        if d < best:
            best = d
            best_pair = (i, j)

    return best, best_pair


def segment_segment_distance(p1, q1, p2, q2):
    """
    Minimum Euclidean distance between two line segments in R^3.
    """
    u = q1 - p1
    v = q2 - p2
    w = p1 - p2

    a = np.dot(u, u)
    b = np.dot(u, v)
    c = np.dot(v, v)
    d = np.dot(u, w)
    e = np.dot(v, w)

    eps = 1e-14
    D = a * c - b * b

    sN = 0.0
    sD = D
    tN = 0.0
    tD = D

    if D < eps:
        sN = 0.0
        sD = 1.0
        tN = e
        tD = c
    else:
        sN = b * e - c * d
        tN = a * e - b * d

        if sN < 0.0:
            sN = 0.0
            tN = e
            tD = c
        elif sN > sD:
            sN = sD
            tN = e + b
            tD = c

    if tN < 0.0:
        tN = 0.0

        if -d < 0.0:
            sN = 0.0
        elif -d > a:
            sN = sD
        else:
            sN = -d
            sD = a

    elif tN > tD:
        tN = tD

        if (-d + b) < 0.0:
            sN = 0.0
        elif (-d + b) > a:
            sN = sD
        else:
            sN = -d + b
            sD = a

    sc = 0.0 if abs(sN) < eps else sN / sD
    tc = 0.0 if abs(tN) < eps else tN / tD

    delta = w + sc * u - tc * v
    return np.linalg.norm(delta)


def min_nonadjacent_edge_distance(P):
    n = len(P)
    best = float("inf")
    best_pair = None

    for i in range(n):
        i2 = (i + 1) % n

        for j in range(i + 1, n):
            j2 = (j + 1) % n

            # Adjacent polygon edges share a vertex.
            if i == j:
                continue
            if i2 == j:
                continue
            if j2 == i:
                continue

            # Also exclude the first/last adjacent edge pair.
            if i == 0 and j2 == 0:
                continue

            d = segment_segment_distance(P[i], P[i2], P[j], P[j2])

            if d < best:
                best = d
                best_pair = (i, j)

    return best, best_pair


def residual_vector(
    x,
    n,
    reference,
    edge_weight=50.0,
    overlap_weight=25.0,
    shape_weight=0.02,
    barrier_distance=2.0,
):
    """
    Residuals for nonlinear least squares.

    The first vertex is fixed at the origin to remove translations.
    The coordinates of vertices 1..n-1 are optimization variables.
    """
    P = np.zeros((n, 3), dtype=float)
    P[1:] = x.reshape(n - 1, 3)

    residuals = []

    # Exact-edge penalty.
    for i in range(n):
        j = (i + 1) % n
        d = np.linalg.norm(P[j] - P[i])
        residuals.append(edge_weight * (d - 2.0))

    # Sphere-overlap barrier for non-neighbors.
    for i, j in nonneighbor_pairs(n):
        d = np.linalg.norm(P[j] - P[i])

        if d < barrier_distance:
            residuals.append(
                overlap_weight * (barrier_distance - d)
            )
        else:
            residuals.append(0.0)

    # Weak shape regularization.
    # This discourages huge unnecessary deformations.
    if shape_weight > 0.0:
        D = P - reference

        for value in D[1:].ravel():
            residuals.append(shape_weight * value)

    return np.asarray(residuals)


def relax_polygon(
    P0,
    max_nfev=10000,
    edge_weight=50.0,
    overlap_weight=25.0,
    shape_weight=0.02,
):
    """
    Relax a shortened polygon.
    """
    P0 = center_points(P0)

    # Fix vertex 0 at origin.
    P0 = P0 - P0[0]

    n = len(P0)
    x0 = P0[1:].ravel()

    result = least_squares(
        residual_vector,
        x0,
        args=(n, P0),
        kwargs={
            "edge_weight": edge_weight,
            "overlap_weight": overlap_weight,
            "shape_weight": shape_weight,
        },
        method="trf",
        max_nfev=max_nfev,
        xtol=1e-12,
        ftol=1e-12,
        gtol=1e-12,
        verbose=0,
    )

    P = np.zeros((n, 3), dtype=float)
    P[1:] = result.x.reshape(n - 1, 3)

    return P, result


def perturb(P, scale=0.02):
    Q = P.copy()
    Q += np.random.normal(scale=scale, size=Q.shape)
    Q -= Q[0]
    return Q


def score_polygon(P):
    edges = cyclic_edge_lengths(P)
    edge_error = np.max(np.abs(edges - 2.0))

    min_center, pair = min_nonneighbor_distance(P)
    min_edge, edge_pair = min_nonadjacent_edge_distance(P)

    feasible = (
        edge_error < 1e-7
        and min_center >= 2.0 - 1e-8
        and min_edge > 1e-6
    )

    return {
        "feasible": feasible,
        "edge_error": edge_error,
        "min_center": min_center,
        "closest_pair": pair,
        "min_edge_distance": min_edge,
        "closest_edge_pair": edge_pair,
    }


def deletion_candidates(n, k, max_candidates=None, rng=None):
    """
    Generate k-vertex deletion sets.

    If max_candidates is None, enumerate all.
    Otherwise sample randomly.
    """
    all_count = math.comb(n, k)

    if max_candidates is None or all_count <= max_candidates:
        yield from itertools.combinations(range(n), k)
        return

    if rng is None:
        rng = random.Random(12345)

    seen = set()

    while len(seen) < max_candidates:
        cand = tuple(sorted(rng.sample(range(n), k)))
        print(len(seen))
        if cand not in seen:
            seen.add(cand)
            yield cand


def search(
    P,
    delete_count,
    starts_per_candidate=3,
    max_candidates=200,
    max_nfev=10000,
    seed=12345,
):
    rng = random.Random(seed)
    np.random.seed(seed)

    best = None

    candidates = list(
        deletion_candidates(
            len(P),
            delete_count,
            max_candidates=max_candidates,
            rng=rng,
        )
    )

    print(
        f"Testing {len(candidates)} deletion sets "
        f"for {len(P)} -> {len(P)-delete_count} vertices"
    )

    for ci, removed in enumerate(candidates, start=1):
        short = remove_vertices(P, removed)
        short = center_points(short)
        short -= short[0]

        starts = [short]

        for _ in range(starts_per_candidate - 1):
            starts.append(perturb(short, scale=0.03))

        for si, initial in enumerate(starts, start=1):
            Q, result = relax_polygon(
                initial,
                max_nfev=max_nfev,
            )

            info = score_polygon(Q)

            candidate_score = (
                info["min_center"]
                - 100.0 * info["edge_error"]
            )
            print(candidate_score)

            if best is None or candidate_score > best["score"]:
                best = {
                    "score": candidate_score,
                    "points": Q.copy(),
                    "removed": removed,
                    "info": info,
                    "optimizer": result,
                }

                print(
                    f"[{ci}/{len(candidates)}] "
                    f"removed={removed} "
                    f"min_nonneighbor={info['min_center']:.9f} "
                    f"edge_error={info['edge_error']:.3e} "
                    f"edge_clearance={info['min_edge_distance']:.6f}"
                )

            if info["feasible"]:
                print("\nFEASIBLE CONFIGURATION FOUND")
                return best

    return best


def save_points(path, P):
    np.savetxt(
        path,
        P,
        fmt="%.15f",
        delimiter=" ",
    )


def print_points(P):
    for p in P:
        print(
            f"[{p[0]: .12f}, "
            f"{p[1]: .12f}, "
            f"{p[2]: .12f}]"
        )


def main():
    parser = argparse.ArgumentParser(
        description=(
            "Search for off-lattice equilateral sphere-knot "
            "configurations with fewer vertices than an FCC embedding."
        )
    )

    parser.add_argument(
        "input",
        type=Path,
        help="Text file containing x y z FCC coordinates.",
    )

    parser.add_argument(
        "--delete",
        type=int,
        default=2,
        help="Number of vertices to remove (default: 2).",
    )

    parser.add_argument(
        "--candidates",
        type=int,
        default=200,
        help=(
            "Maximum deletion sets to test. "
            "Use 0 to enumerate all."
        ),
    )

    parser.add_argument(
        "--starts",
        type=int,
        default=4,
        help="Optimization starts per deletion set.",
    )

    parser.add_argument(
        "--max-nfev",
        type=int,
        default=10000,
        help="Maximum least-squares evaluations per start.",
    )

    parser.add_argument(
        "--seed",
        type=int,
        default=12345,
        help="Random seed.",
    )

    parser.add_argument(
        "--output",
        type=Path,
        default=Path("best_shortened_knot.txt"),
        help="File for best coordinates.",
    )

    args = parser.parse_args()

    P = load_points(args.input)
    P = scale_to_edge_length_2(P)

    print(f"Loaded {len(P)} vertices.")
    print(
        "Input edge range:",
        np.min(cyclic_edge_lengths(P)),
        np.max(cyclic_edge_lengths(P)),
    )

    max_candidates = (
        None if args.candidates == 0 else args.candidates
    )

    best = search(
        P,
        delete_count=args.delete,
        starts_per_candidate=args.starts,
        max_candidates=max_candidates,
        max_nfev=args.max_nfev,
        seed=args.seed,
    )

    if best is None:
        print("No candidates evaluated.")
        return

    info = best["info"]

    print("\nBEST RESULT")
    print("Removed original vertices:", best["removed"])
    print("Number of remaining vertices:", len(best["points"]))
    print(
        "Maximum edge error:",
        f"{info['edge_error']:.12e}",
    )
    print(
        "Minimum non-neighbor center distance:",
        f"{info['min_center']:.12f}",
    )
    print("Closest vertex pair:", info["closest_pair"])
    print(
        "Minimum nonadjacent edge distance:",
        f"{info['min_edge_distance']:.12f}",
    )
    print("Feasible:", info["feasible"])

    save_points(args.output, best["points"])

    print(f"\nSaved to {args.output}")
    print("\nCoordinates:\n")
    print_points(best["points"])


if __name__ == "__main__":
    main()

==> anc/shorten_knot.m <==
function shorten_knot(inputFile, deleteCount, maxCandidates, startsPerCandidate, maxIter, seed, outputFile)
% SHORTEN_KNOT
%
% Search for an off-lattice equilateral polygon with fewer vertices than
% an FCC lattice embedding.
%
% Example:
%
%   shorten_knot('FCC101.dat', 2, 500, 8, 2000, 12345, 'best_10_1.txt')
%
% Inputs:
%   inputFile          text file containing x y z coordinates
%   deleteCount        number of vertices to remove
%   maxCandidates      maximum deletion sets to test
%                      use Inf to enumerate all
%   startsPerCandidate number of optimization starts for each deletion set
%   maxIter            maximum optimizer iterations
%   seed               random seed
%   outputFile         output coordinate file
%
% Requires Optimization Toolbox because it uses lsqnonlin.

    if nargin < 2 || isempty(deleteCount)
        deleteCount = 2;
    end

    if nargin < 3 || isempty(maxCandidates)
        maxCandidates = 200;
    end

    if nargin < 4 || isempty(startsPerCandidate)
        startsPerCandidate = 4;
    end

    if nargin < 5 || isempty(maxIter)
        maxIter = 2000;
    end

    if nargin < 6 || isempty(seed)
        seed = 12345;
    end

    if nargin < 7 || isempty(outputFile)
        outputFile = 'best_shortened_knot.txt';
    end

    rng(seed);

    %% Load and scale FCC polygon

    P = load_points(inputFile);

    edgeLengths = cyclic_edge_lengths(P);
    scale = 2 / median(edgeLengths);

    P = P * scale;

    fprintf('Loaded %d vertices.\n', size(P,1));
    fprintf('Scaled edge range: %.15f to %.15f\n', ...
        min(cyclic_edge_lengths(P)), ...
        max(cyclic_edge_lengths(P)));

    %% Generate deletion sets

    nOriginal = size(P,1);

    allSets = nchoosek(1:nOriginal, deleteCount);
    totalSets = size(allSets,1);

    if isfinite(maxCandidates) && totalSets > maxCandidates
        idx = randperm(totalSets, maxCandidates);
        deletionSets = allSets(idx,:);
    else
        deletionSets = allSets;
    end

    fprintf('Testing %d deletion sets for %d -> %d vertices.\n', ...
        size(deletionSets,1), ...
        nOriginal, ...
        nOriginal-deleteCount);

    %% Search

    bestScore = -Inf;
    bestP = [];
    bestRemoved = [];
    bestInfo = [];

    options = optimoptions('lsqnonlin', ...
        'Display','off', ...
        'MaxIterations',maxIter, ...
        'MaxFunctionEvaluations',50000, ...
        'FunctionTolerance',1e-12, ...
        'StepTolerance',1e-12, ...
        'OptimalityTolerance',1e-12);

    for c = 1:size(deletionSets,1)

        removed = deletionSets(c,:);

        Pshort = remove_vertices(P, removed);
        Pshort = center_points(Pshort);
        Pshort = Pshort - Pshort(1,:);

        for s = 1:startsPerCandidate

            if s == 1
                initial = Pshort;
            else
                initial = Pshort + 0.03*randn(size(Pshort));
                initial = initial - initial(1,:);
            end

            n = size(initial,1);

            % Vertex 1 fixed at origin.
            x0 = reshape(initial(2:end,:).', [], 1);

            residualFun = @(x) residual_vector( ...
                x, ...
                n, ...
                Pshort, ...
                50.0, ...   % edge weight
                25.0, ...   % overlap weight
                0.02, ...   % shape weight
                2.0);       % nonneighbor barrier distance

            try
                x = lsqnonlin( ...
                    residualFun, ...
                    x0, ...
                    [], ...
                    [], ...
                    options);
            catch ME
                fprintf('Optimizer failure: %s\n', ME.message);
                continue
            end

            Q = zeros(n,3);
            Q(2:end,:) = reshape(x,3,[]).';

            info = score_polygon(Q);

            score = info.minCenter - 100*info.edgeError;

            if score > bestScore
                bestScore = score;
                bestP = Q;
                bestRemoved = removed;
                bestInfo = info;

                fprintf(['[%d/%d] removed = %s   ' ...
                         'minNonNeighbor = %.9f   ' ...
                         'edgeError = %.3e   ' ...
                         'edgeClearance = %.6f\n'], ...
                    c, size(deletionSets,1), ...
                    mat2str(removed), ...
                    info.minCenter, ...
                    info.edgeError, ...
                    info.minEdgeDistance);
            end

            if info.feasible
                fprintf('\nFEASIBLE CONFIGURATION FOUND\n');
                print_result(bestP, bestRemoved, bestInfo, outputFile);
                return
            end
        end
    end

    %% Print best candidate

    fprintf('\nSearch completed.\n');

    if isempty(bestP)
        fprintf('No candidates were successfully optimized.\n');
        return
    end

    print_result(bestP, bestRemoved, bestInfo, outputFile);
end


%% ============================================================
function P = load_points(filename)

    data = readmatrix(filename, 'FileType','text');

    if size(data,2) < 3
        error('Input file must contain at least three columns.');
    end

    P = data(:,1:3);

    % Remove rows containing NaN.
    P = P(all(isfinite(P),2),:);

    if size(P,1) < 4
        error('Need at least four valid vertices.');
    end
end


%% ============================================================
function L = cyclic_edge_lengths(P)

    Q = circshift(P,-1,1);
    L = sqrt(sum((Q-P).^2,2));
end


%% ============================================================
function Q = remove_vertices(P, removed)

    keep = true(size(P,1),1);
    keep(removed) = false;

    Q = P(keep,:);
end


%% ============================================================
function Q = center_points(P)

    Q = P - mean(P,1);
end


%% ============================================================
function pairs = nonneighbor_pairs(n)

    pairs = [];

    for i = 1:n
        for j = i+1:n

            % Ordinary adjacent vertices
            if j == i+1
                continue
            end

            % Cyclic first/last adjacency
            if i == 1 && j == n
                continue
            end

            pairs(end+1,:) = [i j]; %#ok<AGROW>
        end
    end
end


%% ============================================================
function r = residual_vector(x, n, reference, ...
    edgeWeight, overlapWeight, shapeWeight, barrierDistance)

    P = zeros(n,3);

    % x is stored by vertex:
    % [x2 y2 z2 x3 y3 z3 ...]
    P(2:end,:) = reshape(x,3,[]).';

    residuals = [];

    %% Edge-length residuals

    for i = 1:n
        j = mod(i,n) + 1;

        d = norm(P(j,:) - P(i,:));

        residuals(end+1,1) = ...
            edgeWeight*(d-2.0); %#ok<AGROW>
    end

    %% Non-neighbor sphere-overlap barrier

    pairs = nonneighbor_pairs(n);

    for k = 1:size(pairs,1)

        i = pairs(k,1);
        j = pairs(k,2);

        d = norm(P(j,:) - P(i,:));

        if d < barrierDistance
            residuals(end+1,1) = ...
                overlapWeight*(barrierDistance-d); %#ok<AGROW>
        else
            residuals(end+1,1) = 0; %#ok<AGROW>
        end
    end

    %% Weak shape regularization

    if shapeWeight > 0

        D = P - reference;

        dvec = reshape(D(2:end,:).',[],1);

        residuals = [
            residuals
            shapeWeight*dvec
        ];
    end

    r = residuals;
end


%% ============================================================
function info = score_polygon(P)

    edges = cyclic_edge_lengths(P);

    edgeError = max(abs(edges-2));

    [minCenter, closestPair] = ...
        min_nonneighbor_distance(P);

    [minEdgeDistance, closestEdgePair] = ...
        min_nonadjacent_edge_distance(P);

    feasible = ...
        edgeError < 1e-7 && ...
        minCenter >= 2-1e-8 && ...
        minEdgeDistance > 1e-6;

    info.feasible = feasible;
    info.edgeError = edgeError;
    info.minCenter = minCenter;
    info.closestPair = closestPair;
    info.minEdgeDistance = minEdgeDistance;
    info.closestEdgePair = closestEdgePair;
end


%% ============================================================
function [best, bestPair] = min_nonneighbor_distance(P)

    n = size(P,1);

    best = Inf;
    bestPair = [NaN NaN];

    pairs = nonneighbor_pairs(n);

    for k = 1:size(pairs,1)

        i = pairs(k,1);
        j = pairs(k,2);

        d = norm(P(i,:) - P(j,:));

        if d < best
            best = d;
            bestPair = [i j];
        end
    end
end


%% ============================================================
function [best, bestPair] = min_nonadjacent_edge_distance(P)

    n = size(P,1);

    best = Inf;
    bestPair = [NaN NaN];

    for i = 1:n

        i2 = mod(i,n) + 1;

        for j = i+1:n

            j2 = mod(j,n) + 1;

            % Exclude edges sharing a vertex.
            if i == j || i2 == j || j2 == i
                continue
            end

            d = segment_segment_distance( ...
                P(i,:), P(i2,:), ...
                P(j,:), P(j2,:));

            if d < best
                best = d;
                bestPair = [i j];
            end
        end
    end
end


%% ============================================================
function dist = segment_segment_distance(p1,q1,p2,q2)

    u = q1-p1;
    v = q2-p2;
    w = p1-p2;

    a = dot(u,u);
    b = dot(u,v);
    c = dot(v,v);
    d = dot(u,w);
    e = dot(v,w);

    epsVal = 1e-14;

    D = a*c-b*b;

    sN = 0;
    sD = D;
    tN = 0;
    tD = D;

    if D < epsVal
        sN = 0;
        sD = 1;

        tN = e;
        tD = c;
    else

        sN = b*e-c*d;
        tN = a*e-b*d;

        if sN < 0
            sN = 0;
            tN = e;
            tD = c;

        elseif sN > sD
            sN = sD;
            tN = e+b;
            tD = c;
        end
    end

    if tN < 0

        tN = 0;

        if -d < 0
            sN = 0;

        elseif -d > a
            sN = sD;

        else
            sN = -d;
            sD = a;
        end

    elseif tN > tD

        tN = tD;

        if (-d+b) < 0
            sN = 0;

        elseif (-d+b) > a
            sN = sD;

        else
            sN = -d+b;
            sD = a;
        end
    end

    if abs(sN) < epsVal
        sc = 0;
    else
        sc = sN/sD;
    end

    if abs(tN) < epsVal
        tc = 0;
    else
        tc = tN/tD;
    end

    delta = w + sc*u - tc*v;

    dist = norm(delta);
end


%% ============================================================
function print_result(P, removed, info, outputFile)

    fprintf('\nBEST RESULT\n');
    fprintf('Removed original vertices: %s\n', ...
        mat2str(removed));

    fprintf('Remaining vertices: %d\n', size(P,1));

    fprintf('Maximum edge error: %.12e\n', ...
        info.edgeError);

    fprintf('Minimum non-neighbor distance: %.12f\n', ...
        info.minCenter);

    fprintf('Closest vertex pair: %s\n', ...
        mat2str(info.closestPair));

    fprintf('Minimum nonadjacent edge distance: %.12f\n', ...
        info.minEdgeDistance);

    fprintf('Feasible: %d\n\n', info.feasible);

    fprintf('Coordinates:\n\n');

    for k = 1:size(P,1)
        fprintf('[% .12f, % .12f, % .12f]\n', ...
            P(k,1), P(k,2), P(k,3));
    end

    writematrix(P, outputFile, ...
        'Delimiter','space');

    fprintf('\nSaved to %s\n', outputFile);

    %% Plot

    figure;

    Q = [P; P(1,:)];

    plot3(Q(:,1), Q(:,2), Q(:,3), ...
        '-o', 'LineWidth',1.25);

    axis equal;
    grid on;

    xlabel('x');
    ylabel('y');
    zlabel('z');

    title(sprintf('%d-vertex candidate',size(P,1)));
end
